Realistic Modeling of Human Timings for Wearable Cognitive Assistance

Wearable Cognitive Assistance (WCA) applications present a challenge to benchmark and characterize due to their human-in-the-loop nature. Employing user testing to optimize system parameters is generally not feasible, given the scope of the problem and the number of observations needed to detect small but important effects in controlled experiments. Considering the intended mass-scale deployment of WCA applications in the future, there exists a need for tools enabling human-independent benchmarking. We present in this paper the first model for the complete end-to-end emulation of humans in WCA. We build this model through statistical analysis of data collected from previous work in this field, and demonstrate its utility by studying application task durations. Compared to first-order approximations, our model shows a ~36% larger gap between step execution times at high system impairment versus low. We further introduce a novel framework for stochastic optimization of resource consumption-responsiveness tradeoffs in WCA, and show that by combining this framework with our realistic model of human behavior, significant reductions of up to 50% in number processed frame samples and 20% in energy consumption can be achieved with respect to the state-of-the-art.

==> model_data/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": "      run_id       ttf  next_exec_time  neuroticism  neuroticism_raw  \\\n0     134146  0.000000        3.654797  [-inf, 0.5)            0.375   \n1     134146  0.597441        4.438645  [-inf, 0.5)            0.375   \n2     134146  0.553513        2.943222  [-inf, 0.5)            0.375   \n3     134146  0.561716        5.405761  [-inf, 0.5)            0.375   \n4     134146  0.586512        5.225161  [-inf, 0.5)            0.375   \n...      ...       ...             ...          ...              ...   \n6755  137353  0.577341        6.439071   [0.5, inf)            0.625   \n6756  137353  0.557074        4.680858   [0.5, inf)            0.625   \n6757  137353  0.534339        3.467878   [0.5, inf)            0.625   \n6758  137353  0.560288        2.325759   [0.5, inf)            0.625   \n6759  137353  0.579000        4.615283   [0.5, inf)            0.625   \n\n                      impairment     duration    transition  duration_raw  \n0     [-inf, 1.4817823276676907)   [0.0, 5.0)  NoTransition             1  \n1     [-inf, 1.4817823276676907)   [0.0, 5.0)  NoTransition             2  \n2     [-inf, 1.4817823276676907)   [0.0, 5.0)  NoTransition             3  \n3     [-inf, 1.4817823276676907)   [0.0, 5.0)  NoTransition             4  \n4     [-inf, 1.4817823276676907)  [5.0, 10.0)  NoTransition             5  \n...                          ...          ...           ...           ...  \n6755  [-inf, 1.4817823276676907)  [5.0, 10.0)  Higher2Lower             6  \n6756  [-inf, 1.4817823276676907)  [5.0, 10.0)  Higher2Lower             7  \n6757  [-inf, 1.4817823276676907)  [5.0, 10.0)  Higher2Lower             8  \n6758  [-inf, 1.4817823276676907)  [5.0, 10.0)  Higher2Lower             9  \n6759  [-inf, 1.4817823276676907)  [10.0, inf)  Higher2Lower            10  \n\n[6760 rows x 9 columns]",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>run_id</th>\n      <th>ttf</th>\n      <th>next_exec_time</th>\n      <th>neuroticism</th>\n      <th>neuroticism_raw</th>\n      <th>impairment</th>\n      <th>duration</th>\n      <th>transition</th>\n      <th>duration_raw</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>0</th>\n      <td>134146</td>\n      <td>0.000000</td>\n      <td>3.654797</td>\n      <td>[-inf, 0.5)</td>\n      <td>0.375</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[0.0, 5.0)</td>\n      <td>NoTransition</td>\n      <td>1</td>\n    </tr>\n    <tr>\n      <th>1</th>\n      <td>134146</td>\n      <td>0.597441</td>\n      <td>4.438645</td>\n      <td>[-inf, 0.5)</td>\n      <td>0.375</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[0.0, 5.0)</td>\n      <td>NoTransition</td>\n      <td>2</td>\n    </tr>\n    <tr>\n      <th>2</th>\n      <td>134146</td>\n      <td>0.553513</td>\n      <td>2.943222</td>\n      <td>[-inf, 0.5)</td>\n      <td>0.375</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[0.0, 5.0)</td>\n      <td>NoTransition</td>\n      <td>3</td>\n    </tr>\n    <tr>\n      <th>3</th>\n      <td>134146</td>\n      <td>0.561716</td>\n      <td>5.405761</td>\n      <td>[-inf, 0.5)</td>\n      <td>0.375</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[0.0, 5.0)</td>\n      <td>NoTransition</td>\n      <td>4</td>\n    </tr>\n    <tr>\n      <th>4</th>\n      <td>134146</td>\n      <td>0.586512</td>\n      <td>5.225161</td>\n      <td>[-inf, 0.5)</td>\n      <td>0.375</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[5.0, 10.0)</td>\n      <td>NoTransition</td>\n      <td>5</td>\n    </tr>\n    <tr>\n      <th>...</th>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n    </tr>\n    <tr>\n      <th>6755</th>\n      <td>137353</td>\n      <td>0.577341</td>\n      <td>6.439071</td>\n      <td>[0.5, inf)</td>\n      <td>0.625</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[5.0, 10.0)</td>\n      <td>Higher2Lower</td>\n      <td>6</td>\n    </tr>\n    <tr>\n      <th>6756</th>\n      <td>137353</td>\n      <td>0.557074</td>\n      <td>4.680858</td>\n      <td>[0.5, inf)</td>\n      <td>0.625</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[5.0, 10.0)</td>\n      <td>Higher2Lower</td>\n      <td>7</td>\n    </tr>\n    <tr>\n      <th>6757</th>\n      <td>137353</td>\n      <td>0.534339</td>\n      <td>3.467878</td>\n      <td>[0.5, inf)</td>\n      <td>0.625</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[5.0, 10.0)</td>\n      <td>Higher2Lower</td>\n      <td>8</td>\n    </tr>\n    <tr>\n      <th>6758</th>\n      <td>137353</td>\n      <td>0.560288</td>\n      <td>2.325759</td>\n      <td>[0.5, inf)</td>\n      <td>0.625</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[5.0, 10.0)</td>\n      <td>Higher2Lower</td>\n      <td>9</td>\n    </tr>\n    <tr>\n      <th>6759</th>\n      <td>137353</td>\n      <td>0.579000</td>\n      <td>4.615283</td>\n      <td>[0.5, inf)</td>\n      <td>0.625</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[10.0, inf)</td>\n      <td>Higher2Lower</td>\n      <td>10</td>\n    </tr>\n  </tbody>\n</table>\n<p>6760 rows × 9 columns</p>\n</div>"
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "data = pd.read_parquet(\"processed_data.parquet\")\n",
    "data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "outputs": [
    {
     "data": {
      "text/plain": "      run_id       ttf  next_exec_time  neuroticism  neuroticism_raw  \\\n0     134146  0.000000        3.654797  [-inf, 0.5)            0.375   \n1     134146  0.597441        4.438645  [-inf, 0.5)            0.375   \n2     134146  0.553513        2.943222  [-inf, 0.5)            0.375   \n3     134146  0.561716        5.405761  [-inf, 0.5)            0.375   \n4     134146  0.586512        5.225161  [-inf, 0.5)            0.375   \n...      ...       ...             ...          ...              ...   \n6755  137353  0.577341        6.439071   [0.5, inf)            0.625   \n6756  137353  0.557074        4.680858   [0.5, inf)            0.625   \n6757  137353  0.534339        3.467878   [0.5, inf)            0.625   \n6758  137353  0.560288        2.325759   [0.5, inf)            0.625   \n6759  137353  0.579000        4.615283   [0.5, inf)            0.625   \n\n                      impairment     duration    transition  duration_raw  \\\n0     [-inf, 1.4817823276676907)   [0.0, 5.0)  NoTransition             1   \n1     [-inf, 1.4817823276676907)   [0.0, 5.0)  NoTransition             2   \n2     [-inf, 1.4817823276676907)   [0.0, 5.0)  NoTransition             3   \n3     [-inf, 1.4817823276676907)   [0.0, 5.0)  NoTransition             4   \n4     [-inf, 1.4817823276676907)  [5.0, 10.0)  NoTransition             5   \n...                          ...          ...           ...           ...   \n6755  [-inf, 1.4817823276676907)  [5.0, 10.0)  Higher2Lower             6   \n6756  [-inf, 1.4817823276676907)  [5.0, 10.0)  Higher2Lower             7   \n6757  [-inf, 1.4817823276676907)  [5.0, 10.0)  Higher2Lower             8   \n6758  [-inf, 1.4817823276676907)  [5.0, 10.0)  Higher2Lower             9   \n6759  [-inf, 1.4817823276676907)  [10.0, inf)  Higher2Lower            10   \n\n     neuro  imp     dur  \n0      low  low   short  \n1      low  low   short  \n2      low  low   short  \n3      low  low   short  \n4      low  low  medium  \n...    ...  ...     ...  \n6755  high  low  medium  \n6756  high  low  medium  \n6757  high  low  medium  \n6758  high  low  medium  \n6759  high  low    long  \n\n[6760 rows x 12 columns]",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>run_id</th>\n      <th>ttf</th>\n      <th>next_exec_time</th>\n      <th>neuroticism</th>\n      <th>neuroticism_raw</th>\n      <th>impairment</th>\n      <th>duration</th>\n      <th>transition</th>\n      <th>duration_raw</th>\n      <th>neuro</th>\n      <th>imp</th>\n      <th>dur</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>0</th>\n      <td>134146</td>\n      <td>0.000000</td>\n      <td>3.654797</td>\n      <td>[-inf, 0.5)</td>\n      <td>0.375</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[0.0, 5.0)</td>\n      <td>NoTransition</td>\n      <td>1</td>\n      <td>low</td>\n      <td>low</td>\n      <td>short</td>\n    </tr>\n    <tr>\n      <th>1</th>\n      <td>134146</td>\n      <td>0.597441</td>\n      <td>4.438645</td>\n      <td>[-inf, 0.5)</td>\n      <td>0.375</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[0.0, 5.0)</td>\n      <td>NoTransition</td>\n      <td>2</td>\n      <td>low</td>\n      <td>low</td>\n      <td>short</td>\n    </tr>\n    <tr>\n      <th>2</th>\n      <td>134146</td>\n      <td>0.553513</td>\n      <td>2.943222</td>\n      <td>[-inf, 0.5)</td>\n      <td>0.375</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[0.0, 5.0)</td>\n      <td>NoTransition</td>\n      <td>3</td>\n      <td>low</td>\n      <td>low</td>\n      <td>short</td>\n    </tr>\n    <tr>\n      <th>3</th>\n      <td>134146</td>\n      <td>0.561716</td>\n      <td>5.405761</td>\n      <td>[-inf, 0.5)</td>\n      <td>0.375</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[0.0, 5.0)</td>\n      <td>NoTransition</td>\n      <td>4</td>\n      <td>low</td>\n      <td>low</td>\n      <td>short</td>\n    </tr>\n    <tr>\n      <th>4</th>\n      <td>134146</td>\n      <td>0.586512</td>\n      <td>5.225161</td>\n      <td>[-inf, 0.5)</td>\n      <td>0.375</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[5.0, 10.0)</td>\n      <td>NoTransition</td>\n      <td>5</td>\n      <td>low</td>\n      <td>low</td>\n      <td>medium</td>\n    </tr>\n    <tr>\n      <th>...</th>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n      <td>...</td>\n    </tr>\n    <tr>\n      <th>6755</th>\n      <td>137353</td>\n      <td>0.577341</td>\n      <td>6.439071</td>\n      <td>[0.5, inf)</td>\n      <td>0.625</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[5.0, 10.0)</td>\n      <td>Higher2Lower</td>\n      <td>6</td>\n      <td>high</td>\n      <td>low</td>\n      <td>medium</td>\n    </tr>\n    <tr>\n      <th>6756</th>\n      <td>137353</td>\n      <td>0.557074</td>\n      <td>4.680858</td>\n      <td>[0.5, inf)</td>\n      <td>0.625</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[5.0, 10.0)</td>\n      <td>Higher2Lower</td>\n      <td>7</td>\n      <td>high</td>\n      <td>low</td>\n      <td>medium</td>\n    </tr>\n    <tr>\n      <th>6757</th>\n      <td>137353</td>\n      <td>0.534339</td>\n      <td>3.467878</td>\n      <td>[0.5, inf)</td>\n      <td>0.625</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[5.0, 10.0)</td>\n      <td>Higher2Lower</td>\n      <td>8</td>\n      <td>high</td>\n      <td>low</td>\n      <td>medium</td>\n    </tr>\n    <tr>\n      <th>6758</th>\n      <td>137353</td>\n      <td>0.560288</td>\n      <td>2.325759</td>\n      <td>[0.5, inf)</td>\n      <td>0.625</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[5.0, 10.0)</td>\n      <td>Higher2Lower</td>\n      <td>9</td>\n      <td>high</td>\n      <td>low</td>\n      <td>medium</td>\n    </tr>\n    <tr>\n      <th>6759</th>\n      <td>137353</td>\n      <td>0.579000</td>\n      <td>4.615283</td>\n      <td>[0.5, inf)</td>\n      <td>0.625</td>\n      <td>[-inf, 1.4817823276676907)</td>\n      <td>[10.0, inf)</td>\n      <td>Higher2Lower</td>\n      <td>10</td>\n      <td>high</td>\n      <td>low</td>\n      <td>long</td>\n    </tr>\n  </tbody>\n</table>\n<p>6760 rows × 12 columns</p>\n</div>"
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "data[\"neuro\"] = data.neuroticism.astype(\"category\").cat.rename_categories([\"low\", \"high\"])\n",
    "data[\"imp\"] = data.impairment.astype(\"category\").cat.rename_categories([\"low\", \"medium\", \"high\"])\n",
    "data[\"dur\"] = data.duration.astype(\"category\").cat.rename_categories([\"short\", \"medium\", \"long\"])\n",
    "# data[\"neuro2\"] = pd.cut(data.neuroticism_raw, [-np.inf, 0.5, np.inf], labels=[\"low\", \"high\"], include_lowest=False, ordered=True)\n",
    "data"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "sns.set_context(\"paper\", font_scale=1.5)\n",
    "sns.set_palette(\"Dark2\")"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 500x500 with 1 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fg = sns.catplot(\n",
    "    kind=\"point\",\n",
    "    data=data,\n",
    "    y=\"next_exec_time\",\n",
    "    ci=95,\n",
    "    hue=\"imp\",\n",
    "    x=\"dur\",\n",
    "    dodge=True,\n",
    "    # legend=False,\n",
    "    legend_out=False,\n",
    ")\n",
    "# fg.set(ylim=(0,None))\n",
    "fg.legend.set_title(\"Impairment\")\n",
    "fg.set_axis_labels(\"Duration\", \"Mean Next Execution Time [s]\")\n",
    "plt.show()\n",
    "\n",
    "fg.savefig(\"./duration_vs_exectime.png\")"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 500x500 with 1 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fg = sns.catplot(\n",
    "    kind=\"bar\",\n",
    "    ci=95,\n",
    "    data=data,\n",
    "    x=\"imp\",\n",
    "    y=\"next_exec_time\",\n",
    "    hue=\"transition\",\n",
    "    hue_order=[\"Lower2Higher\", \"Higher2Lower\"],\n",
    "    dodge=True,\n",
    "    legend_out=False,\n",
    ")\n",
    "fg.set(ylim=(0, None))\n",
    "fg.legend.set_title(\"Latest transition\")\n",
    "fg.set_axis_labels(\"Impairment\", \"Mean Next Execution Time [s]\")\n",
    "plt.show()\n",
    "\n",
    "fg.savefig(\"./impairment_transition_vs_exectime.png\")\n"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 500x500 with 1 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fg = sns.catplot(\n",
    "    data=data,\n",
    "    kind=\"point\",\n",
    "    x=\"imp\",\n",
    "    hue=\"neuro\",\n",
    "    y=\"next_exec_time\",\n",
    "    legend_out=False,\n",
    "    dodge=True,\n",
    ")\n",
    "fg.set_axis_labels(\"Impairment\", \"Mean Next Execution Time [s]\")\n",
    "fg.legend.set_title(\"Neuroticism\")\n",
    "plt.show()\n",
    "\n",
    "fg.savefig(\"imp_neur_vs_exectime.png\")"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "outputs": [
    {
     "data": {
      "text/plain": "       run_id   ttf  next_exec_time  neuroticism  neuroticism_raw  impairment  \\\nneuro                                                                           \nlow      3380  3380            3380         3380             3380        3380   \nhigh     3380  3380            3380         3380             3380        3380   \n\n       duration  transition  duration_raw   imp   dur  \nneuro                                                  \nlow        3380        3380          3380  3380  3380  \nhigh       3380        3380          3380  3380  3380  ",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>run_id</th>\n      <th>ttf</th>\n      <th>next_exec_time</th>\n      <th>neuroticism</th>\n      <th>neuroticism_raw</th>\n      <th>impairment</th>\n      <th>duration</th>\n      <th>transition</th>\n      <th>duration_raw</th>\n      <th>imp</th>\n      <th>dur</th>\n    </tr>\n    <tr>\n      <th>neuro</th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>low</th>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n    </tr>\n    <tr>\n      <th>high</th>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n      <td>3380</td>\n    </tr>\n  </tbody>\n</table>\n</div>"
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data.groupby(\"neuro\").count()"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "outputs": [],
   "source": [],
   "metadata": {
    "collapsed": false
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

